Radial and Non-Radial Solution Structures for Quasilinear Hamilton--Jacobi--Bellman Equations in Bounded Settings

This paper establishes the existence, uniqueness, and global $C^{1,\beta}$ regularity of positive classical solutions to a class of quasilinear Hamilton--Jacobi--Bellman (HJB) equations with Dirichlet boundary conditions on bounded convex domains. The core technical contribution is a constructive existence proof based on a weighted linear monotone iteration scheme. This scheme's stability and convergence are rigorously established through the construction of adaptive sub- and super-solutions leveraging the torsion function of the domain. Additionally, we provide a complete probabilistic derivation of the quasilinear PDE from the framework of controlled It\^{o} diffusions, formally bridging the gap between stochastic optimal control theory and elliptic regularity analysis. Our results extend beyond the classical quadratic cost regime to the wider class of sub-quadratic growth source terms. Finally, we demonstrate the utility of this theoretical framework through high-precision numerical implementations in two distinct fields: stochastic production planning and nonlinear contrast enhancement in image restoration.

==> contrast_nonradial_metrici.py <==
# -----------------------------------------------------------------------------
# Copyright (c) 2026 Dragos-Patru Covei
#
# All rights reserved.
#
# This software is provided for academic, research, and personal use only.
# Redistribution, modification, and use in source or binary forms are permitted
# for non-commercial purposes, provided that proper credit is given to the author.
#
# Commercial use of this software, in whole or in part, is strictly prohibited
# without prior written permission from the author. Any use of this code or its
# derivatives for financial gain, commercial products, paid services, or
# industrial applications requires an explicit licensing agreement.
#
# For commercial licensing inquiries, please contact the author directly.
#
# This implementation extends and improves the model introduced in:
#   Covei D. (2025), "coveidragos@yahoo.com" 
#
# The model was created solely by the author, and the development of this implementation was supported with assistance from 
# Microsoft Copilot in Edge.
# -----------------------------------------------------------------------------

import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import RegularGridInterpolator
from scipy.sparse import csr_matrix, linalg
from PIL import Image
from skimage.restoration import denoise_tv_chambolle
from skimage import exposure
import os
import time


# -----------------------------
# Safe power (radial-inspired)
# -----------------------------
def safe_power(x, exponent, lower_bound=1e-8, upper_bound=1e2):
    """
    Clamp x to [lower_bound, upper_bound] and raise to 'exponent'.
    This avoids numerical overflow/underflow.
    """
    x_safe = np.clip(x, lower_bound, upper_bound)
    return np.power(x_safe, exponent)


# -----------------------------
# h(r): user-controllable cost
# -----------------------------
def h_radial(r, R_max, alpha):
    """
    Cost function h(y) = |y|^p, where r = |y|.
    Here p = alpha / (alpha - 1), as in the PDE.
    """
    p = alpha / (alpha - 1.0)
    r_safe = np.maximum(r, 0.0)
    return np.power(r_safe, p)


# -----------------------------
# 2D HJB solver
# -----------------------------
def solve_hjb_2d_final_clarity(R_max=60, alpha=2.0, sigma=0.05, h_grid=0.5):
    """
    2D HJB solver for non-radial contrast, with h handled in a radial-inspired way.

    PDE (discretized):
        -(sigma^2/2) ΔV + C_alpha |∇V|^p - h(y) = 0,  V = g on boundary

    We use:
        p       = alpha / (alpha - 1)
        C_alpha = (alpha - 1) / alpha^p
        h(y)    = h_radial(|y|)  (user-controllable, like in the radial case)
    """
    p = alpha / (alpha - 1.0)
    C_alpha = (alpha - 1.0) / (alpha ** p)

    # 2D grid in (y1, y2)
    ticks = np.arange(-R_max, R_max + h_grid, h_grid)
    Y1, Y2 = np.meshgrid(ticks, ticks, indexing='ij')
    Nx, Ny = Y1.shape

    # Radius in the (y1, y2) plane
    r_val = np.sqrt(Y1**2 + Y2**2)

    # Interior mask (all neighbors inside)
    inside = r_val < (R_max - 2.0 * h_grid)
    interior = np.zeros_like(inside, dtype=bool)
    for i in range(1, Nx - 1):
        for j in range(1, Ny - 1):
            if (inside[i, j] and inside[i+1, j] and inside[i-1, j]
                    and inside[i, j+1] and inside[i, j-1]):
                interior[i, j] = True

    interior_indices = np.where(interior)
    idx_map = -np.ones((Nx, Ny), dtype=int)
    for k, (i, j) in enumerate(zip(*interior_indices)):
        idx_map[i, j] = k
    N_int = len(interior_indices[0])

    # Laplacian matrix (5-point stencil)
    data, rows, cols = [], [], []
    for k, (i, j) in enumerate(zip(*interior_indices)):
        data.append(4.0); rows.append(k); cols.append(k)
        for ni, nj in [(i+1, j), (i-1, j), (i, j+1), (i, j-1)]:
            if interior[ni, nj]:
                data.append(-1.0)
                rows.append(k)
                cols.append(idx_map[ni, nj])
    A = csr_matrix((data, (rows, cols)), shape=(N_int, N_int))

    # h(y) defined via h_radial(|y|)
    h_y = h_radial(r_val, R_max, alpha)

    # Boundary condition
    V_boundary = 0.5
    rhs_scale = (2.0 * h_grid**2) / (sigma**2)

    # Initial guess for V
    V = V_boundary * np.ones_like(Y1)

    print(f"Solving HJB 2D (Grid {Nx}x{Ny}), alpha = {alpha}...")
    st = time.time()

    G_MAX_NONLIN = 3.0

    for it in range(150):
        V_old = V.copy()

        # Gradient of V
        dV1, dV2 = np.gradient(V_old, h_grid, h_grid, edge_order=2)
        grad_mag = np.sqrt(dV1**2 + dV2**2 + 1e-12)

        # Clip gradient magnitude to avoid overflow
        grad_mag_clipped = np.clip(grad_mag, 0.0, G_MAX_NONLIN)

        # Nonlinear term: C_alpha |∇V|^p, using safe_power
        grad_term = C_alpha * safe_power(grad_mag_clipped, p)

        # f = h - C_alpha |∇V|^p
        f = h_y - grad_term

        # Right-hand side
        b_vec = np.zeros(N_int)
        for k, (i, j) in enumerate(zip(*interior_indices)):
            rhs = rhs_scale * f[i, j]
            # boundary correction
            for ni, nj in [(i+1, j), (i-1, j), (i, j+1), (i, j-1)]:
                if not interior[ni, nj]:
                    rhs += V_boundary
            b_vec[k] = rhs

        # Solve linear system
        V_int = linalg.spsolve(A, b_vec)
        V_next = V.copy()
        V_next[interior] = V_int

        # Relaxation for stability
        V = 0.35 * V_next + 0.65 * V_old

        if it % 20 == 0:
            diff = np.max(np.abs(V - V_old))
            print(f"Iteration {it}, diff = {diff:.3e}")
            if not np.isfinite(diff):
                print("Non-finite diff detected, stopping iterations.")
                break
            if diff < 1e-6:
                break

    print(f"Done in {time.time() - st:.2f} s")

    # Drift magnitude (optimal control), radial-inspired
    dV1, dV2 = np.gradient(V, h_grid, h_grid, edge_order=2)
    grad_mag = np.sqrt(dV1**2 + dV2**2 + 1e-12)

    G_MAX_DRIFT = 2.0
    grad_mag_for_drift = np.clip(grad_mag, 0.0, G_MAX_DRIFT)

    exponent = 1.0 / (alpha - 1.0)
    A_drift = (1.0 / alpha) ** exponent
    drift_scalar = A_drift * safe_power(grad_mag_for_drift, exponent)
    drift_scalar = np.clip(drift_scalar, 0.0, 80.0)
    drift_scalar = np.nan_to_num(drift_scalar, nan=0.0, posinf=80.0, neginf=0.0)

    return ticks, ticks, drift_scalar


# -----------------------------
# Apply enhancement using drift
# -----------------------------
def apply_enhancement(img_path, t1, t2, drift_field, T=0.2, dt=0.01):
    img = Image.open(img_path).convert("RGB")
    np_img = np.array(img).astype(np.float64)
    H, W, C = np_img.shape

    # Center and scale in RGB space
    mean_val = np.mean(np_img, axis=(0, 1), keepdims=True)
    centered = np_img - mean_val
    max_val = np.max(np.abs(centered))
    scale = 40.0 / max_val if max_val > 0 else 1.0
    x = centered * scale

    # Interpolator for drift field in (R,G) plane
    interp = RegularGridInterpolator(
        (t1, t2), drift_field, method='cubic',
        bounds_error=False, fill_value=0.0
    )

    print("Applying PDE drift...")
    n_steps = int(T / dt)
    for _ in range(n_steps):
        r = np.sqrt(np.sum(x**2, axis=-1) + 1e-12)

        # Coordinates in (R,G) plane for lookup
        coords = x[:, :, :2].reshape(-1, 2)
        drift_mag = interp(coords).reshape(H, W)

        # Radial drift in RGB space (contrast-enhancing)
        drift = drift_mag[..., None] * (x / r[..., None])

        # Small noise for sharpness
        noise = 0.004 * np.random.randn(*x.shape) * np.sqrt(dt)

        x = x + drift * dt + noise
        x = np.clip(x, -80, 80)

    final = x / scale + mean_val
    return np.clip(final, 0, 255).astype(np.uint8)


# -----------------------------
# Contrast metrics
# -----------------------------
def compute_contrast_metrics(img):
    if len(img.shape) == 3:
        gray = np.dot(img[..., :3], [0.2989, 0.5870, 0.1140])
    else:
        gray = img

    block_size = 8
    h, w = gray.shape
    eme = 0.0
    blocks_h, blocks_w = h // block_size, w // block_size

    for i in range(blocks_h):
        for j in range(blocks_w):
            block = gray[i*block_size:(i+1)*block_size,
                         j*block_size:(j+1)*block_size]
            b_min, b_max = np.min(block), np.max(block)
            if b_min > 0 and b_max > 0:
                eme += 20.0 * np.log(b_max / b_min)
    eme /= (blocks_h * blocks_w)

    gx, gy = np.gradient(gray)
    tenengrad = np.mean(gx**2 + gy**2)
    std_dev = np.std(gray)

    return {"EME": eme, "Tenengrad": tenengrad, "StdDev": std_dev}


# -----------------------------
# Main script with alpha sweep
# -----------------------------
if __name__ == "__main__":
    img_filepath = "springer4.png"
    if not os.path.exists(img_filepath):
        img_filepath = "../springer4.png"

    if not os.path.exists(img_filepath):
        print("Error: springer4.png not found.")
    else:
        # Original image
        orig_img = Image.open(img_filepath).convert("RGB")
        orig_np = np.array(orig_img)

        # Histogram equalization
        he_img = (exposure.equalize_hist(orig_np) * 255).astype(np.uint8)

        # Baseline metrics
        m_orig = compute_contrast_metrics(orig_np)
        m_he = compute_contrast_metrics(he_img)

        print("\nBaseline metrics:")
        print(f"Original     | EME {m_orig['EME']:.2f} | Ten {m_orig['Tenengrad']:.2f} | Std {m_orig['StdDev']:.2f}")
        print(f"Hist. Equal. | EME {m_he['EME']:.2f} | Ten {m_he['Tenengrad']:.2f} | Std {m_he['StdDev']:.2f}")

        # Sweep over alpha values
        alpha_values = [1.02, 1.04, 1.06, 1.08, 1.10, 1.15, 1.20, 1.30, 1.50, 2.0]
        results_alpha = []

        for alpha in alpha_values:
            print(f"\n=== Alpha = {alpha} ===")
            t1, t2, field = solve_hjb_2d_final_clarity(alpha=alpha)

            enhanced = apply_enhancement(img_filepath, t1, t2, field)
            denoised = (denoise_tv_chambolle(
                enhanced.astype(float) / 255.0,
                weight=0.04,
                channel_axis=-1
            ) * 255).astype(np.uint8)

            m_hjb = compute_contrast_metrics(enhanced)
            m_denoised = compute_contrast_metrics(denoised)

            results_alpha.append({
                "alpha": alpha,
                "HJB": m_hjb,
                "HJB_TV": m_denoised
            })

            print(f"HJB 2D PDE  | EME {m_hjb['EME']:.2f} | Ten {m_hjb['Tenengrad']:.2f} | Std {m_hjb['StdDev']:.2f}")
            print(f"HJB + TV    | EME {m_denoised['EME']:.2f} | Ten {m_denoised['Tenengrad']:.2f} | Std {m_denoised['StdDev']:.2f}")

        # Summary: best alpha by EME and Tenengrad (HJB only)
        best_by_eme = max(results_alpha, key=lambda r: r["HJB"]["EME"])
        best_by_ten = max(results_alpha, key=lambda r: r["HJB"]["Tenengrad"])

        print("\n=== Summary vs baselines (HJB only) ===")
        print(f"Original     | EME {m_orig['EME']:.2f} | Ten {m_orig['Tenengrad']:.2f} | Std {m_orig['StdDev']:.2f}")
        print(f"Hist. Equal. | EME {m_he['EME']:.2f} | Ten {m_he['Tenengrad']:.2f} | Std {m_he['StdDev']:.2f}")
        print(f"\nBest alpha by EME (HJB): {best_by_eme['alpha']}, "
              f"EME = {best_by_eme['HJB']['EME']:.2f}, "
              f"Ten = {best_by_eme['HJB']['Tenengrad']:.2f}, "
              f"Std = {best_by_eme['HJB']['StdDev']:.2f}")
        print(f"Best alpha by Tenengrad (HJB): {best_by_ten['alpha']}, "
              f"EME = {best_by_ten['HJB']['EME']:.2f}, "
              f"Ten = {best_by_ten['HJB']['Tenengrad']:.2f}, "
              f"Std = {best_by_ten['HJB']['StdDev']:.2f}")

        # Optionally, show one representative result (e.g., best by EME)
        alpha_star = best_by_eme["alpha"]
        print(f"\nRecomputing and plotting for alpha* = {alpha_star} (best by EME)...")
        t1, t2, field = solve_hjb_2d_final_clarity(alpha=alpha_star)
        enhanced = apply_enhancement(img_filepath, t1, t2, field)
        denoised = (denoise_tv_chambolle(
            enhanced.astype(float) / 255.0,
            weight=0.04,
            channel_axis=-1
        ) * 255).astype(np.uint8)

        plt.figure(figsize=(18, 6))
        plt.subplot(1, 4, 1); plt.imshow(orig_img); plt.title("Original"); plt.axis("off")
        plt.subplot(1, 4, 2); plt.imshow(he_img); plt.title("Hist. Equalization"); plt.axis("off")
        plt.subplot(1, 4, 3); plt.imshow(enhanced); plt.title(f"HJB 2D PDE (alpha={alpha_star})"); plt.axis("off")
        plt.subplot(1, 4, 4); plt.imshow(denoised); plt.title(f"HJB 2D + TV (alpha={alpha_star})"); plt.axis("off")

        plt.tight_layout()
        plt.savefig("hjb_alpha_sweep_best.png", dpi=300)
        plt.show()


==> hjb_article_implementation_iter_alt.py <==
# -----------------------------------------------------------------------------
# Copyright (c) 2026 Dragos-Patru Covei
#
# All rights reserved.
#
# This software is provided for academic, research, and personal use only.
# Redistribution, modification, and use in source or binary forms are permitted
# for non-commercial purposes, provided that proper credit is given to the author.
#
# Commercial use of this software, in whole or in part, is strictly prohibited
# without prior written permission from the author. Any use of this code or its
# derivatives for financial gain, commercial products, paid services, or
# industrial applications requires an explicit licensing agreement.
#
# For commercial licensing inquiries, please contact the author directly.
#
# This implementation extends and improves the model introduced in:
#   Covei D. (2025), "coveidragos@yahoo.com" 
#
# The model was created solely by the author, and the development of this implementation was supported with assistance from 
# Microsoft Copilot in Edge.
# -----------------------------------------------------------------------------

import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import RegularGridInterpolator
from scipy.sparse import csr_matrix, linalg
import time


# ----------------------------------------------------------------------
# Geometry helpers
# ----------------------------------------------------------------------

def build_interior_mask(inside):
    Nx, Ny = inside.shape
    interior = np.zeros_like(inside, dtype=bool)
    for i in range(1, Nx - 1):
        for j in range(1, Ny - 1):
            if (inside[i, j] and inside[i+1, j] and inside[i-1, j] and
                inside[i, j+1] and inside[i, j-1]):
                interior[i, j] = True
    return interior


def compute_torsion_function(X, Y, inside, h_grid):
    """
    Solve -Δφ = 1 in Ω, φ = 0 on ∂Ω using a 5-point stencil.
    """
    Nx, Ny = X.shape
    interior = build_interior_mask(inside)
    interior_indices = np.where(interior)
    idx_map = -np.ones((Nx, Ny), dtype=int)
    for k, (i, j) in enumerate(zip(*interior_indices)):
        idx_map[i, j] = k
    N_int = len(interior_indices[0])

    inv_h2 = 1.0 / (h_grid ** 2)
    data, rows, cols = [], [], []
    b = np.ones(N_int)

    for k, (i, j) in enumerate(zip(*interior_indices)):
        diag = 4.0 * inv_h2
        neighbors = [
            (i+1, j, -inv_h2),
            (i-1, j, -inv_h2),
            (i, j+1, -inv_h2),
            (i, j-1, -inv_h2)
        ]
        for ni, nj, coeff in neighbors:
            if interior[ni, nj]:
                data.append(coeff)
                rows.append(k)
                cols.append(idx_map[ni, nj])
        data.append(diag)
        rows.append(k)
        cols.append(k)

    L = csr_matrix((data, (rows, cols)), shape=(N_int, N_int))
    phi_int = linalg.spsolve(L, b)

    phi = np.zeros_like(X)
    phi[interior] = phi_int
    phi[~inside] = 0.0
    return phi


# ----------------------------------------------------------------------
# Main solver: weighted monotone iteration (correct Lasry–Lions scheme)
# ----------------------------------------------------------------------

def solve_hjb_policy_iteration(a=1.5, b_ellipse=1.0, sigma=0.3, alpha=1.5,
                               g=0.5, h_grid=0.03, max_iter=200, tol=5e-3):
    """
    Solves the quasilinear HJB equation
        - (sigma^2/2) ΔV + C_alpha |∇V|^p - h(y) = 0  in Ω,
        V = g on ∂Ω,
    using the weighted monotone iteration from the article.

    ***Correct scheme (Lasry–Lions):***
    - (σ²/2) Δ V^{k+1} + Λ₀ V^{k+1}
        = h + Λ₀ V^{k} - Cα |∇V^{k}|^p

    Interface identical cu codul tău original.
    """
    # Conjugate parameters
    p = alpha / (alpha - 1.0)
    C_alpha = (alpha - 1.0) / (alpha ** p)

    # Grid
    y1_vals = np.arange(-a - h_grid, a + h_grid + h_grid, h_grid)
    y2_vals = np.arange(-b_ellipse - h_grid, b_ellipse + h_grid + h_grid, h_grid)
    X, Y = np.meshgrid(y1_vals, y2_vals, indexing='ij')
    Nx, Ny = X.shape

    # Elliptical domain
    inside = ((X / a) ** 2 + (Y / b_ellipse) ** 2) < 1.0

    # Interior mask
    interior = build_interior_mask(inside)
    interior_indices = np.where(interior)
    idx_map = -np.ones((Nx, Ny), dtype=int)
    for k, (i, j) in enumerate(zip(*interior_indices)):
        idx_map[i, j] = k
    N_int = len(interior_indices[0])

    # Source term h(y)
   # h_y = X**2 + Y**2
   # Source term h(y) = |y|^p
    r = np.sqrt(X**2 + Y**2)
    h_y = r**p
    H = np.max(h_y)

    # Torsion function φ
    phi = compute_torsion_function(X, Y, inside, h_grid)

    # Barriers: V_- = g, V_+ = g + B φ
    B = 2.0 * H / (sigma**2)
    V_minus = g * np.ones_like(X)
    V_plus = g + B * phi

    # Initial iterate
    V = V_plus.copy()

    # Gradient bound M from barriers
    dphi_x, dphi_y = np.gradient(phi, h_grid, h_grid)
    M = np.max(B * np.sqrt(dphi_x**2 + dphi_y**2))
    M = max(M, 1e-6)

    # Poincaré constant (upper bound)
    diam = 2.0 * max(a, b_ellipse)
    C_omega = (diam**2) / (np.pi**2)

    # Λ0 from article
    Lambda0 = C_alpha * p * (M**(p-1)) * C_omega
    Lambda0 = max(Lambda0, 10.0)

    print(f"Solving HJB with correct +Lambda0, alpha={alpha:.2f} on {X.shape} grid...")
    print(f"H = {H:.4e}, B = {B:.4e}, M = {M:.4e}, Lambda0 = {Lambda0:.4e}")
    st = time.time()

    # Discretization constants
    s2 = sigma**2 / 2.0
    inv_h2 = 1.0 / (h_grid**2)

    for it in range(max_iter):
        V_old = V.copy()

        # Projection on barriers
        V = np.minimum(V, V_plus)
        V = np.maximum(V, V_minus)

        # Gradient and nonlinear term
        dV_dy1, dV_dy2 = np.gradient(V, h_grid, h_grid, edge_order=2)
        grad_sq = np.minimum(dV_dy1**2 + dV_dy2**2, 1e4)
        grad_p = grad_sq**(p/2.0)

        # *** Correct weighted iteration ***
        # - (σ²/2) Δ V^{k+1} + Λ₀ V^{k+1}
        #     = h + Λ₀ V^{k} - Cα |∇V^{k}|^p
        rhs_f = h_y + Lambda0 * V - C_alpha * grad_p

        data, rows, col = [], [], []
        b_vec = np.zeros(N_int)

        # Linear operator: - (σ²/2) Δ + Λ₀ I
        for k, (i, j) in enumerate(zip(*interior_indices)):
            rhs_val = rhs_f[i, j]
            diag = 4.0 * s2 * inv_h2 + Lambda0

            neighbors = [
                (i+1, j, -s2*inv_h2),
                (i-1, j, -s2*inv_h2),
                (i, j+1, -s2*inv_h2),
                (i, j-1, -s2*inv_h2)
            ]

            for ni, nj, coeff in neighbors:
                if interior[ni, nj]:
                    data.append(coeff)
                    rows.append(k)
                    col.append(idx_map[ni, nj])
                else:
                    rhs_val -= coeff * g  # boundary V = g

            data.append(diag)
            rows.append(k)
            col.append(k)
            b_vec[k] = rhs_val

        L = csr_matrix((data, (rows, col)), shape=(N_int, N_int))
        V_int = linalg.spsolve(L, b_vec)

        V[interior] = V_int
        V[~inside] = g

        diff = np.max(np.abs(V - V_old))
        print(f"Iter {it+1:3d}: diff = {diff:.3e}")
        if diff < tol:
            print(f"Weighted iteration converged after {it+1} steps (diff={diff:.2e})")
            break
    else:
        print("Warning: weighted iteration did not reach tol within max_iter.")

    print(f"Solver finished in {time.time() - st:.2f} seconds.")

    # Final gradients
    dV_dy1, dV_dy2 = np.gradient(V, h_grid, h_grid, edge_order=2)
    grad_norm = np.sqrt(dV_dy1**2 + dV_dy2**2)

    # Optimal control (same formula as în codul vechi)
    with np.errstate(divide='ignore', invalid='ignore'):
        factor = - (1.0 / (alpha ** (p-1))) * (grad_norm ** (p-2))
        factor[np.isinf(factor)] = 0
        v1 = factor * dV_dy1
        v2 = factor * dV_dy2

    v1[np.isnan(v1)] = 0
    v2[np.isnan(v2)] = 0
    v1[~inside] = 0
    v2[~inside] = 0

    return X, Y, V, grad_norm, v1, v2, inside, y1_vals, y2_vals


# ----------------------------------------------------------------------
# Dynamics simulation (unchanged)
# ----------------------------------------------------------------------

def simulate_dynamics(v1, v2, y1_vals, y2_vals, a, b, sigma,
                      dt=0.01, T=10.0, x0=[0.0, 0.0]):
    """Simulates dX = v*(X) dt + sigma dW."""
    v1_interp = RegularGridInterpolator((y1_vals, y2_vals), v1,
                                        bounds_error=False, fill_value=0.0)
    v2_interp = RegularGridInterpolator((y1_vals, y2_vals), v2,
                                        bounds_error=False, fill_value=0.0)

    traj = [np.array(x0)]
    ts = [0.0]
    curr_t = 0.0
    margin = 0.05

    while curr_t < T:
        pos = traj[-1]
        if (pos[0]/a)**2 + (pos[1]/b)**2 >= 1.0 - margin:
            break
        c1 = v1_interp(pos).item()
        c2 = v2_interp(pos).item()
        noise = sigma * np.random.randn(2) * np.sqrt(dt)
        next_pos = pos + np.array([c1, c2]) * dt + noise
        traj.append(next_pos)
        curr_t += dt
        ts.append(curr_t)

    return np.array(traj), np.array(ts)


# ----------------------------------------------------------------------
# Main script (same I/O and plots as original)
# ----------------------------------------------------------------------

if __name__ == "__main__":
    a, b = 1.5, 1.0
    sigma = 0.3
    alpha = 2.0   # pentru α=2 vei obține soluția concavă corectă
    g = 0.5
    h_grid = 0.03

    X, Y, V, Magn, v1, v2, inside, y1_vals, y2_vals = solve_hjb_policy_iteration(
        a, b, sigma, alpha, g, h_grid
    )

    plt.rcParams.update({'font.size': 10, 'font.family': 'sans-serif'})

    fig = plt.figure(figsize=(18, 10))

    # 1. Value Function
    ax1 = fig.add_subplot(221, projection='3d')
    V_plot = np.where(inside, V, np.nan)
    surf1 = ax1.plot_surface(X, Y, V_plot, cmap='magma',
                             edgecolor='none', alpha=0.9, antialiased=True)
    ax1.set_title(r"Value Function $V(y)$", fontsize=14)
    ax1.set_xlabel(r"$y_1$")
    ax1.set_ylabel(r"$y_2$")
    fig.colorbar(surf1, ax=ax1, shrink=0.5, aspect=10)

    # 2. Optimal Control v1*
    ax2 = fig.add_subplot(223, projection='3d')
    v1_plot = np.where(inside, v1, np.nan)
    surf2 = ax2.plot_surface(X, Y, v1_plot, cmap='coolwarm',
                             edgecolor='none', alpha=0.9)
    ax2.set_title(r"Optimal Control $v_1^*(y)$", fontsize=14)
    ax2.set_xlabel(r"$y_1$")
    ax2.set_ylabel(r"$y_2$")
    fig.colorbar(surf2, ax=ax2, shrink=0.5, aspect=10)

    # 3. Optimal Control v2*
    ax3 = fig.add_subplot(224, projection='3d')
    v2_plot = np.where(inside, v2, np.nan)
    surf3 = ax3.plot_surface(X, Y, v2_plot, cmap='coolwarm',
                             edgecolor='none', alpha=0.9)
    ax3.set_title(r"Optimal Control $v_2^*(y)$", fontsize=14)
    ax3.set_xlabel(r"$y_1$")
    ax3.set_ylabel(r"$y_2$")
    fig.colorbar(surf3, ax=ax3, shrink=0.5, aspect=10)

    # 4. Stochastic Trajectory
    traj, times = simulate_dynamics(v1, v2, y1_vals, y2_vals, a, b, sigma,
                                    x0=[0.5, 0.5])
    ax4 = fig.add_subplot(222)
    theta = np.linspace(0, 2*np.pi, 200)
    ax4.plot(a*np.cos(theta), b*np.sin(theta), 'k--', alpha=0.5, label="Boundary")
    ax4.plot(traj[:, 0], traj[:, 1], 'C0-', lw=1.5, label="Trajectory")
    ax4.scatter(traj[0, 0], traj[0, 1], c='green', s=40, label="Start")
    ax4.scatter(traj[-1, 0], traj[-1, 1], c='red', s=40, label="End/Exit")
    ax4.set_title("Simulated Inventory Trajectory", fontsize=14)
    ax4.set_xlabel(r"$y_1$")
    ax4.set_ylabel(r"$y_2$")
    ax4.grid(True, linestyle=':', alpha=0.6)
    ax4.legend()

    plt.tight_layout()
    plt.savefig("hjb_production_planning.png", dpi=300)
    plt.show()

    print(f"Value range: {np.nanmin(V_plot):.3f} to {np.nanmax(V_plot):.3f}")
    print("Main production planning figure saved as 'hjb_production_planning.png'.")

